HyInv Technical Report

Inverse folding designs amino-acid sequences for a given protein backbone, and screening needs many candidates that are both diverse and well folded. We present HyInv, a 1.96-million-parameter backbone-conditioned graph network with an encoder-decoder architecture, trained by Hyra 2.0, the research agent developed by our team: pretrained with random-order autoregressive sequence modeling, followed by structure-reward reinforcement learning. At inference, a grouped draft-and-rewrite sampler that uses separate draft and rewrite temperatures improves refolding TM-score at matched diversity. An optimized implementation with BF16 numerics designs 128 sequences for a 402-residue backbone in 50.6 ms on a single NVIDIA H20 GPU, about 52 times faster than the reference sampler, and an exact FP32 path that returns the reference sequences is 8.7 times faster. Across five benchmark datasets and seven dataset-predictor combinations, HyInv reaches a higher average scTM than all ten external baselines at comparable or higher sequence diversity, with large margins over ProteinMPNN and ProteinZero V2. The same default setting supports de novo backbones, pocket-constrained libraries, enzyme redesign with the catalytic site kept, and loop redesign. We have released our code and model at https://github.com/Tencent-Hunyuan/Hyra-results/tree/main/AI4Science/hyinv.

==> build.sh <==
#!/usr/bin/env bash
# Build HyInv_Technical_Report.pdf from this directory: pdflatex, bibtex, pdflatex x2.
# texmf/ and tex/ hold the few packages of the Hunyuan template that a stock TeX Live may lack (used only if missing from the system).
set -euo pipefail
cd "$(dirname "$0")"
export TEXMFHOME="$PWD/texmf" TEXINPUTS=".:./tex//:" BSTINPUTS=".:./tex//:"
JOB=HyInv_Technical_Report
pdflatex -interaction=nonstopmode -halt-on-error "$JOB.tex" >/dev/null
bibtex "$JOB" >/dev/null
pdflatex -interaction=nonstopmode -halt-on-error "$JOB.tex" >/dev/null
pdflatex -interaction=nonstopmode -halt-on-error "$JOB.tex" >/dev/null
echo "built $JOB.pdf ($(pdfinfo "$JOB.pdf" | awk '/^Pages:/{print $2}') pages)"

